Assessing the Reliability of Truncated Coupled Cluster Wavefunction: Estimating the Distance from the Exact Solution

A new approach is proposed to assess the reliability of the truncated wavefunction methods by estimating the deviation from the full configuration interaction (FCI) wavefunction. While typical multireference diagnostics compare some derived property of the solution with the ideal picture of a single determinant, we try to answer a more practical question, how far is the solution from the exact one. Using the density matrix renormalization group (DMRG) method to provide an approximate FCI solution for the self-consistently determined relevant active space, we compare the low-level CI expansions and one-body reduced density matrixes to determine the distance of the two solutions ($\tilde{d}_\Phi$, $\tilde{d}_\gamma$). We demonstrate the applicability of the approach for the CCSD method by benchmarking on the W4-17 dataset, as well as on transition metal-containing species. We also show that the presented moderate-cost, purely wavefunction-based metric is truly unique in the sense that it does not correlate with any popular multireference measures. We also explored the usage of CCSD natural orbitals ($\tilde{d}_{\gamma,\mathrm{NO}}$) and its effect on the active space size and the metric. The proposed diagnostic can also be applied to other wavefunction approximations, and it has the potential to provide a quality measure for post-Hartree-Fock procedures in general.

==> anc/geometries/3d-TM9/ScB.xyz <==
2

  Sc    0.0 0.0 0.0
  B     0.0 0.0 2.094


==> anc/geometries/3d-TM9/ScC.xyz <==
2

  Sc    0.0 0.0 0.0
  C     0.0 0.0 1.988


==> anc/geometries/3d-TM9/ScS.xyz <==
2

  Sc    0.0 0.0 0.0
  S     0.0 0.0 2.139


==> anc/geometries/3d-TM9/TiB.xyz <==
2

  Ti    0.0 0.0 0.0
  B     0.0 0.0 2.080 


==> anc/geometries/3d-TM9/TiC.xyz <==
2

  Ti    0.0 0.0 0.0
  C     0.0 0.0 1.715


==> anc/geometries/3d-TM9/TiS.xyz <==
2

  Ti    0.0 0.0 0.0
  S     0.0 0.0 2.083


==> anc/geometries/3d-TM9/VB.xyz <==
2

  V    0.0 0.0 0.0
  B     0.0 0.0 2.043


==> anc/geometries/3d-TM9/VC.xyz <==
2

  V    0.0 0.0 0.0
  C     0.0 0.0 1.636


==> anc/geometries/3d-TM9/VS.xyz <==
2

  V    0.0 0.0 0.0
  S     0.0 0.0 2.05


==> anc/geometries/3dMLBE20/CoCl.xyz <==
2

  Co    0.0 0.0 0.0
  Cl    0.0 0.0 2.087


==> anc/geometries/3dMLBE20/CoH.xyz <==
2

  Co    0.0 0.0 0.0
  H    0.0 0.0 1.53


==> anc/geometries/3dMLBE20/CrCl.xyz <==
2

  Cr    0.0 0.0 0.0
  Cl    0.0 0.0 2.194


==> anc/geometries/3dMLBE20/CrH.xyz <==
2

  Cr    0.0 0.0 0.0
  H    0.0 0.0 1.656


==> anc/geometries/3dMLBE20/CrO.xyz <==
2

  Cr    0.0 0.0 0.0
  O    0.0 0.0 1.621


==> anc/geometries/3dMLBE20/CuCl.xyz <==
2

  Cu    0.0 0.0 0.0
  Cl    0.0 0.0 2.05


==> anc/geometries/3dMLBE20/CuH.xyz <==
2

  Cu    0.0 0.0 0.0
  H    0.0 0.0 1.463


==> anc/geometries/3dMLBE20/FeCl.xyz <==
2

  Fe    0.0 0.0 0.0
  Cl    0.0 0.0 2.179


==> anc/geometries/3dMLBE20/FeH.xyz <==
2

  Fe    0.0 0.0 0.0
  H    0.0 0.0 1.630


==> anc/geometries/3dMLBE20/MnCl.xyz <==
2

  Mn    0.0 0.0 0.0
  Cl    0.0 0.0 2.243


==> anc/geometries/3dMLBE20/MnS.xyz <==
2

  Mn    0.0 0.0 0.0
  S    0.0 0.0 2.070


==> anc/geometries/3dMLBE20/NiCl.xyz <==
2

  Ni    0.0 0.0 0.0
  Cl    0.0 0.0 2.073


==> anc/geometries/3dMLBE20/TiCl.xyz <==
2

  Ti    0.0 0.0 0.0
  Cl    0.0 0.0 2.265


==> anc/geometries/3dMLBE20/VCl.xyz <==
2

  V    0.0 0.0 0.0
  Cl    0.0 0.0 2.215


==> anc/geometries/3dMLBE20/VH.xyz <==
2

  V    0.0 0.0 0.0
  H    0.0 0.0 1.73


==> anc/geometries/3dMLBE20/VH_2.xyz <==
2

  V    0.0 0.0 0.0
  H    0.0 0.0 1.73


==> anc/geometries/3dMLBE20/VO.xyz <==
2

  V    0.0 0.0 0.0
  O    0.0 0.0 1.589


==> anc/geometries/3dMLBE20/ZnCl.xyz <==
2

  Zn    0.0 0.0 0.0
  Cl    0.0 0.0 2.1


==> anc/geometries/3dMLBE20/ZnH.xyz <==
2

  Zn    0.0 0.0 0.0
  H    0.0 0.0 1.59


==> anc/geometries/3dMLBE20/ZnO.xyz <==
2

  Zn    0.0 0.0 0.0
  O    0.0 0.0 1.8


==> anc/geometries/3dMLBE20/ZnS.xyz <==
2

  Zn    0.0 0.0 0.0
  S    0.0 0.0 2.1


==> anc/geometries/4d-TM9/NbB.xyz <==
2

  Nb    0.0 0.0 0.0
  B     0.0 0.0 1.988


==> anc/geometries/4d-TM9/NbC.xyz <==
2

  Nb    0.0 0.0 0.0
  C     0.0 0.0 1.733


==> anc/geometries/4d-TM9/NbS.xyz <==
2

  Nb    0.0 0.0 0.0
  S     0.0 0.0 2.16


==> anc/geometries/4d-TM9/YB.xyz <==
2

  Y    0.0 0.0 0.0
  B     0.0 0.0 2.306


==> anc/geometries/4d-TM9/YC.xyz <==
2

  Y    0.0 0.0 0.0
  C     0.0 0.0 2.268


==> anc/geometries/4d-TM9/YS.xyz <==
2

  Y    0.0 0.0 0.0
  S     0.0 0.0 2.300


==> anc/geometries/4d-TM9/ZrB.xyz <==
2

  Zr    0.0 0.0 0.0
  B     0.0 0.0 2.159


==> anc/geometries/4d-TM9/ZrC.xyz <==
2

  Zr    0.0 0.0 0.0
  C    0.0 0.0 1.838


==> anc/geometries/4d-TM9/ZrS.xyz <==
2

  Zr    0.0 0.0 0.0
  S     0.0 0.0 2.156


==> anc/geometries/TM-MR/3d/CoGe.xyz <==
2

Co        0.0000000000        0.0000000000       -1.2489880490
Ge        0.0000000000        0.0000000000        0.9957479315


==> anc/geometries/TM-MR/3d/CoO.xyz <==
2

Co        0.0000000000        0.0000000000       -0.3466338846
O         0.0000000000        0.0000000000        1.2771711315


==> anc/geometries/TM-MR/3d/CoS.xyz <==
2

  Co    0.0 0.0 0.0
  S    0.0 0.0 1.9786


==> anc/geometries/TM-MR/3d/CoSi.xyz <==
2

Co        0.0000000000        0.0000000000       -0.6605576404
Si        0.0000000000        0.0000000000        1.3914599630


==> anc/geometries/TM-MR/3d/Cr2.xyz <==
2

Cr        0.0000000000        0.0000000000       -0.7792477362
Cr        0.0000000000        0.0000000000        0.7792477362


==> anc/geometries/TM-MR/3d/CrN.xyz <==
2

Cr        0.0000000000        0.0000000000       -0.3296277192
N         0.0000000000        0.0000000000        1.2226623794



==> anc/geometries/TM-MR/3d/CrO2Cl.xyz <==
4

Cr        0.4063650317       -0.0000505257       -0.0000000356
O         1.2377482663        1.3335749634        0.0000000417
O         1.2385713759       -1.3330878025        0.0000000417
Cl       -1.7362688066       -0.0001477821        0.0000000148


==> anc/geometries/TM-MR/3d/CrO3.xyz <==
4

Cr       -0.0000000050        0.0003262081        0.0001477482
O         0.0000000054        1.5670392028        0.2073791728
O         0.0000000054       -0.6040754028       -1.4595239554
O         0.0000000054       -0.9640231001        1.2516649977


==> anc/geometries/TM-MR/3d/CrS.xyz <==
2

Cr        0.0000000000        0.0000000000       -0.8078100104
S         0.0000000000        0.0000000000        1.3123348861


==> anc/geometries/TM-MR/3d/CuCl2.xyz <==
3

Cu        0.0000000000        0.0001182625        0.0134079865
Cl        0.0000000000       -2.0799320454       -0.0120631362
Cl        0.0000000000        2.0797192213       -0.0120657428


==> anc/geometries/TM-MR/3d/Fe2.xyz <==
2

Fe        0.0000000000        0.0000000000       -1.0566535547
Fe        0.0000000000        0.0000000000        1.0566535547


==> anc/geometries/TM-MR/3d/FeCN.xyz <==
3

C         0.0000000000        1.1954416481        0.0067669866
N        -0.0000000000        2.3545642289       -0.0036987704
Fe       -0.0000000000       -0.8459191609       -0.0005257838


==> anc/geometries/TM-MR/3d/FeO.xyz <==
2

Fe        0.0000000000        0.0000000000       -0.3580284221
O         0.0000000000        0.0000000000        1.2520415722



==> anc/geometries/TM-MR/3d/FeS.xyz <==
2

Fe        0.0000000000        0.0000000000       -0.7384743436
S         0.0000000000        0.0000000000        1.2919562818


==> anc/geometries/TM-MR/3d/MnO.xyz <==
2

Mn        0.0000000000        0.0000000000       -0.3685327393
O         0.0000000000        0.0000000000        1.2658066303


==> anc/geometries/TM-MR/3d/NiF.xyz <==
2

  Ni    0.0 0.0 0.0
  F    0.0 0.0 1.7387


==> anc/geometries/TM-MR/3d/NiGe.xyz <==
2

Ni        0.0000000000        0.0000000000       -1.1787893495
Ge        0.0000000000        0.0000000000        0.9238701474


==> anc/geometries/TM-MR/3d/NiH.xyz <==
2

Ni        0.0000000000        0.0000000000       -0.0260896374
H         0.0000000000        0.0000000000        1.4997763729


==> anc/geometries/TM-MR/3d/NiO.xyz <==
2

Ni        0.0000000000        0.0000000000       -0.3515917614
O         0.0000000000        0.0000000000        1.2735041660


==> anc/geometries/TM-MR/3d/NiO2.xyz <==
3

Ni        0.0000000000       -0.0000060402        0.1949870366
O         0.0000000000       -1.5000574446       -0.3531362811
O         0.0000000000        1.5000793230       -0.3531282868


==> anc/geometries/TM-MR/3d/NiS.xyz <==
2

Ni        0.0000000000        0.0000000000       -0.7033885518
S         0.0000000000        0.0000000000        1.2745830460


==> anc/geometries/TM-MR/3d/NiSi.xyz <==
2

Ni        0.0000000000        0.0000000000       -0.6568943539
Si        0.0000000000        0.0000000000        1.3603138641


==> anc/geometries/TM-MR/3d/Sc2.xyz <==
2

Sc        0.0000000000        0.0000000000       -1.1807597435
Sc        0.0000000000        0.0000000000        1.1807597435


==> anc/geometries/TM-MR/3d/ScB2.xyz <==
3

Sc        0.0000000000       -0.6504259125       -0.0000946412
B         0.0000000000        1.3284863299       -0.7696087050
B         0.0000000000        1.3274931096        0.7699951672



==> anc/geometries/TM-MR/3d/ScO.xyz <==
2

  Sc    0.0 0.0 0.0
  O    0.0 0.0 1.6661


==> anc/geometries/TM-MR/3d/TiB.xyz <==
2

Ti        0.0000000000        0.0000000000       -0.3811732193
B         0.0000000000        0.0000000000        1.6600932365


==> anc/geometries/TM-MR/3d/TiF.xyz <==
2

  Ti    0.0 0.0 0.0
  F    0.0 0.0 1.8311


==> anc/geometries/TM-MR/3d/TiH.xyz <==
2

  Ti    0.0 0.0 0.0
  H    0.0 0.0 1.777


==> anc/geometries/TM-MR/3d/TiN.xyz <==
2

  Ti    0.0 0.0 0.0
  N    0.0 0.0 1.5802


==> anc/geometries/TM-MR/3d/TiSe.xyz <==
2

Ti        0.0000000000        0.0000000000       -1.3910293951
Se        0.0000000000        0.0000000000        0.8345834436







==> anc/geometries/TM-MR/3d/V2.xyz <==
2

V         0.0000000000        0.0000000000       -0.8184830250
V         0.0000000000        0.0000000000        0.8184830250


==> anc/geometries/TM-MR/3d/VO2.xyz <==
3

V         0.0000000000        0.0000397721        0.3282571184
O         0.0000000000       -1.3691960630       -0.5227117201
O         0.0000000000        1.3690693886       -0.5227904568


==> anc/geometries/TM-MR/3d/VS.xyz <==
2

V         0.0000000000        0.0000000000       -0.7941195656
S         0.0000000000        0.0000000000        1.2653417764


==> anc/geometries/TM-MR/3d/VSe.xyz <==
2

V         0.0000000000        0.0000000000       -1.3459444597
Se        0.0000000000        0.0000000000        0.8579921066


==> anc/geometries/TM-MR/4d/AgCl2.xyz <==
3

Ag        0.0000000000        0.0001463146        0.0108913182
Cl        0.0000000000       -2.2764127502       -0.0166455007
Cl        0.0000000000        2.2759654442       -0.0166509127


==> anc/geometries/TM-MR/4d/Mo2.xyz <==
2

Mo        0.0000000000        0.0000000000       -0.9531184207
Mo        0.0000000000        0.0000000000        0.9531184207


==> anc/geometries/TM-MR/4d/MoO2.xyz <==
3

Mo        0.0000000000        0.0000191853        0.2256942269
O         0.0000000000       -1.4292395059       -0.6907033036
O         0.0000000000        1.4291220718       -0.6907786060


==> anc/geometries/TM-MR/4d/MoO3.xyz <==
4

Mo        0.0000000000        0.0000261032       -0.0000167839
O        -0.0000000000        1.6742154192       -0.3517261940
O        -0.0000000000       -1.1418659598       -1.2738311520
O        -0.0000000000       -0.5325092380        1.6256600809


==> anc/geometries/TM-MR/4d/NbO2.xyz <==
3

Nb        0.0000000000        0.0000094484        0.2647773431
O         0.0000000000       -1.3652706226       -0.7689581222
O         0.0000000000        1.3652157416       -0.7689996779


==> anc/geometries/TM-MR/4d/RhC.xyz <==
2

Rh        0.0000000000        0.0000000000       -0.1674645362
C         0.0000000000        0.0000000000        1.4360851522


==> anc/geometries/TM-MR/4d/RhGe.xyz <==
2

Rh        0.0000000000        0.0000000000       -0.8997969043
Ge        0.0000000000        0.0000000000        1.2526051883



==> anc/geometries/TM-MR/4d/RhO.xyz <==
2

Rh        0.0000000000        0.0000000000       -0.2297139440
O         0.0000000000        0.0000000000        1.4778964947


==> anc/geometries/TM-MR/4d/RhSi.xyz <==
2

Rh        0.0000000000        0.0000000000       -0.4380483524
Si        0.0000000000        0.0000000000        1.6112414550


==> anc/geometries/TM-MR/4d/RuBr3.xyz <==
4

Ru        0.0024691802        0.0010290885       -0.0000002157
Br        2.4064975048        0.3165738928        0.0000000931
Br       -0.9293988149       -2.2371594777        0.0000000926
Br       -1.4802870516        1.9192567607        0.0000000928


==> anc/geometries/TM-MR/4d/RuC.xyz <==
2

  Ru    0.0 0.0 0.0
  C    0.0 0.0 1.6055


==> anc/geometries/TM-MR/4d/RuGe.xyz <==
2

Ru        0.0000000000        0.0000000000       -0.9312248695
Ge        0.0000000000        0.0000000000        1.2837439414


==> anc/geometries/TM-MR/4d/RuH.xyz <==
2

Ru        0.0000000000        0.0000000000       -0.0159355525
H         0.0000000000        0.0000000000        1.6112936646


==> anc/geometries/TM-MR/4d/RuO.xyz <==
2

Ru        0.0000000000        0.0000000000       -0.2321625686
O         0.0000000000        0.0000000000        1.4791185728


==> anc/geometries/TM-MR/4d/RuS.xyz <==
2

Ru        0.0000000000        0.0000000000       -0.5018777434
S         0.0000000000        0.0000000000        1.5996312827




==> anc/geometries/TM-MR/4d/TcF3.xyz <==
4

Tc       -0.0045462539       -0.1435232924       -0.0000001442
F         1.8597089614       -0.5094478722        0.0000003128
F        -1.8778522507       -0.4647929529        0.0000003142
F         0.0415721561        1.7138801348        0.0000001160


==> anc/geometries/TM-MR/4d/TcF4.xyz <==
5

Tc        0.0000204390       -0.0003515902        0.0002921957
F        -1.3445871338       -0.8719832963        0.9353368243
F        -1.3401098592        0.8743563352       -0.9376413866
F         1.3423114353        0.9377433410        0.8721423593
F         1.3422802265       -0.9383044792       -0.8713436112


==> anc/geometries/TM-MR/4d/YB2.xyz <==
3

Y         0.0000000000       -0.4242947285       -0.0000258435
B         0.0000000000        1.7134885891       -0.7726675459
B         0.0000000000        1.7129113238        0.7728762455


==> anc/geometries/TM-MR/4d/YC2.xyz <==
3

Y         0.0000000000       -0.4452565368       -0.0000005324
C         0.0000000000        1.6494193960       -0.6393447273
C         0.0000000000        1.6494064732        0.6393486716


==> anc/geometries/TM-MR/4d/YN.xyz <==
2

Y         0.0000000000        0.0000000000       -0.2439863422
N         0.0000000000        0.0000000000        1.5490750738


==> anc/geometries/TM-MR/4d/ZrO2.xyz <==
3

Zr        0.0000000000       -0.0000435689        0.2717500238
O         0.0000000000       -1.4421487066       -0.7638183100
O         0.0000000000        1.4423935997       -0.7636424886


==> anc/geometries/TM-MR/5d/IrO.xyz <==
2

  Ir    0.0 0.0 0.0
  O    0.0 0.0 1.7231


==> anc/geometries/TM-MR/5d/PtO.xyz <==
2

  Pt    0.0 0.0 0.0
  O    0.0 0.0 1.7272


==> anc/geometries/TM-MR/5d/W2.xyz <==
2

W         0.0000000000        0.0000000000       -0.9942039483
W         0.0000000000        0.0000000000        0.9942039483


==> anc/geometries/w4-17/acetaldehyde.xyz <==
7

C        0.000000    0.463403    0.000000 
O        1.205540    0.374658    0.000000 
H       -0.484415    1.458495    0.000000 
C       -0.936133   -0.711830    0.000000 
H       -0.376435   -1.644095    0.000000 
H       -1.583337   -0.660551    0.878440 
H       -1.583337   -0.660551   -0.878440 


==> anc/geometries/w4-17/acetic.xyz <==
8

C        0.000000    0.155074    0.000000 
C        1.060329   -0.907990    0.000000 
O        0.187520    1.344716    0.000000 
O       -1.241577   -0.384989    0.000000 
H       -1.854467    0.361264    0.000000 
H        2.040021   -0.441543    0.000000 
H        0.942465   -1.540021    0.879585 
H        0.942465   -1.540021   -0.879585 


==> anc/geometries/w4-17/alcl.xyz <==
2

Al       0.000000    0.000000   -1.213241 
Cl       0.000000    0.000000    0.927773 


==> anc/geometries/w4-17/alcl3.xyz <==
4

Al       0.000000    0.000000    0.000000 
Cl       0.000000    2.070971    0.000000 
Cl       1.793513   -1.035485    0.000000 
Cl      -1.793513   -1.035485    0.000000 


==> anc/geometries/w4-17/alf.xyz <==
2

Al       0.000000    0.000000    0.680339 
F        0.000000    0.000000   -0.982712 


==> anc/geometries/w4-17/alf3.xyz <==
4

Al       0.000000    0.000000    0.000000 
F        0.000000    1.631766    0.000000 
F        1.413150   -0.815883    0.000000 
F       -1.413150   -0.815883    0.000000 


==> anc/geometries/w4-17/alh.xyz <==
2

Al       0.000000    0.000000    0.117855 
H        0.000000    0.000000   -1.532116 


==> anc/geometries/w4-17/alh3.xyz <==
4

Al       0.000000    0.000000    0.000000 
H        0.000000    1.580500    0.000000 
H        1.368753   -0.790250    0.000000 
H       -1.368753   -0.790250    0.000000 


==> anc/geometries/w4-17/allene.xyz <==
7

C        0.000000    0.000000    0.000000 
C        0.000000    0.000000    1.310515 
C        0.000000    0.000000   -1.310515 
H       -0.929020    0.000000   -1.866060 
H        0.929020    0.000000   -1.866060 
H        0.000000    0.929020    1.866060 
H        0.000000   -0.929020    1.866060 


==> anc/geometries/w4-17/allyl.xyz <==
8

C          0.0000000000        1.2239479742       -0.1969438064
C          0.0000000000        0.0000000000        0.4520404645
H          0.0000000000        2.1531678176        0.3538846767
H          0.0000000000        1.2743509430       -1.2784246855
C          0.0000000000       -1.2239479742       -0.1969438064
H          0.0000000000        0.0000000000        1.5372067564
H          0.0000000000       -1.2743509430       -1.2784246855
H          0.0000000000       -2.1531678176        0.3538846767


==> anc/geometries/w4-17/b2.xyz <==
2

B        0.000000    0.000000    0.793777 
B        0.000000    0.000000   -0.793777 


==> anc/geometries/w4-17/b2h6.xyz <==
8

B       -0.878894    0.000000    0.000000 
B        0.878894    0.000000    0.000000 
H        0.000000    0.000000    0.975221 
H        0.000000    0.000000   -0.975221 
H       -1.452345    1.039659    0.000000 
H       -1.452345   -1.039659    0.000000 
H        1.452345   -1.039659    0.000000 
H        1.452345    1.039659    0.000000 


==> anc/geometries/w4-17/benzene.xyz <==
12

C          0.0000000000        1.3949463253        0.0000000000
C          1.2080640492        0.6974807141        0.0000000000
C          1.2080640492       -0.6974807141        0.0000000000
C          0.0000000000       -1.3949463253        0.0000000000
C         -1.2080640492       -0.6974807141        0.0000000000
C         -1.2080640492        0.6974807141        0.0000000000
H          0.0000000000        2.4775269975        0.0000000000
H          2.1455964495        1.2387666049        0.0000000000
H          2.1455964495       -1.2387666049        0.0000000000
H          0.0000000000       -2.4775269975        0.0000000000
H         -2.1455964495       -1.2387666049        0.0000000000
H         -2.1455964495        1.2387666049        0.0000000000


==> anc/geometries/w4-17/beta-lactim.xyz <==
10

C          0.2732539238       -1.4668369392        0.0000000000
C         -0.0023358339        0.4726576082        0.0000000000
H          0.4367263619       -2.0665193426        0.8938765842
H          0.4367263619       -2.0665193426       -0.8938765842
N          1.0913742365       -0.2024789887        0.0000000000
H         -1.6482446760       -0.6780949353        0.8933089201
C         -1.0293881642       -0.6142556679        0.0000000000
H         -1.6482446760       -0.6780949353       -0.8933089201
O         -0.1740038647        1.7983454341        0.0000000000
H          0.7057483304        2.1962511094        0.0000000000


==> anc/geometries/w4-17/bf.xyz <==
2

F        0.000000    0.000000    0.452679 
B        0.000000    0.000000   -0.814821 


==> anc/geometries/w4-17/bf3.xyz <==
4

B        0.000000    0.000000    0.000000 
F        0.000000    1.310300    0.000000 
F        1.134753   -0.655150    0.000000 
F       -1.134753   -0.655150    0.000000 


==> anc/geometries/w4-17/bh.xyz <==
2

B        0.000000    0.000000    0.205543 
H        0.000000    0.000000   -1.027713 


==> anc/geometries/w4-17/bh3.xyz <==
4

B        0.000000    0.000000    0.000000 
H        0.000000    1.189900    0.000000 
H        1.030484   -0.594950    0.000000 
H       -1.030484   -0.594950    0.000000 


==> anc/geometries/w4-17/bhf2.xyz <==
4

B        0.000000    0.000000    0.456950 
H        0.000000    0.000000    1.642303 
F        0.000000    1.126643   -0.218170 
F        0.000000   -1.126643   -0.218170 


==> anc/geometries/w4-17/bn.xyz <==
2

B        0.000000    0.000000   -0.748417 
N        0.000000    0.000000    0.534583 


==> anc/geometries/w4-17/bn3pi.xyz <==
2

B        0.000000    0.000000   -0.775950 
N        0.000000    0.000000    0.554250 


==> anc/geometries/w4-17/borole.xyz <==
10

C          0.0000000000        1.2516535069        0.3521274703
C          0.0000000000        0.7574196403       -0.9026274533
C          0.0000000000       -0.7574196403       -0.9026274533
C          0.0000000000       -1.2516535069        0.3521274703
B          0.0000000000        0.0000000000        1.3178598329
H          0.0000000000        0.0000000000        2.5086519931
H          0.0000000000        2.3098569292        0.5723006737
H          0.0000000000        1.3321032884       -1.8217146036
H          0.0000000000       -1.3321032884       -1.8217146036
H          0.0000000000       -2.3098569292        0.5723006737


==> anc/geometries/w4-17/c-hcoh.xyz <==
4

C        0.122314    0.743301    0.000000 
H       -0.950472    1.063696    0.000000 
O        0.122314   -0.569682    0.000000 
H       -0.761926   -0.966045    0.000000 


==> anc/geometries/w4-17/c-hono.xyz <==
4

O        1.083192    0.071129    0.000000 
N        0.000000    0.549439    0.000000 
O       -1.014443   -0.395320    0.000000 
H       -0.549996   -1.252549    0.000000 


==> anc/geometries/w4-17/c-hooo.xyz <==
4

O        1.143943    0.075354    0.000000 
O        0.000000    0.576945    0.000000 
O       -1.082114   -0.493872    0.000000 
H       -0.494634   -1.267419    0.000000 


==> anc/geometries/w4-17/c-n2h2.xyz <==
4

H        0.000000    1.008140    0.840315 
N        0.000000    0.624028   -0.120045 
N        0.000000   -0.624028   -0.120045 
H        0.000000   -1.008140    0.840315 


==> anc/geometries/w4-17/c2.xyz <==
2

C        0.000000    0.000000    0.620000 
C        0.000000    0.000000   -0.620000 


==> anc/geometries/w4-17/c2cl2.xyz <==
4

Cl         0.0000000000        0.0000000000       -2.2433236766
C          0.0000000000        0.0000000000       -0.6028024837
C          0.0000000000        0.0000000000        0.6028024837
Cl         0.0000000000        0.0000000000        2.2433236766


==> anc/geometries/w4-17/c2cl4.xyz <==
6

C          0.0000000000        0.0000000000        0.6724925653
C          0.0000000000        0.0000000000       -0.6724925653
Cl         0.0000000000        1.4494843272        1.5846665975
Cl         0.0000000000        1.4494843272       -1.5846665975
Cl         0.0000000000       -1.4494843272       -1.5846665975
Cl         0.0000000000       -1.4494843272        1.5846665975


==> anc/geometries/w4-17/c2cl6.xyz <==
8

C     0.0000000000000    0.0000000000000   -0.7885691444190
C     0.0000000000000    0.0000000000000    0.7885691444190
Cl    1.6643814542474    0.0000000000000   -1.3838381161105
Cl   -1.6643814542474    0.0000000000000    1.3838381161105
Cl   -0.8321907273883   -1.4413966212363   -1.3838381161105
Cl   -0.8321907273883    1.4413966212363   -1.3838381161105
Cl    0.8321907273883   -1.4413966212363    1.3838381161105
Cl    0.8321907273883    1.4413966212363    1.3838381161105


==> anc/geometries/w4-17/c2clh.xyz <==
4

Cl         0.0000000000        0.0000000000       -0.9564841886
C          0.0000000000        0.0000000000        0.6845061795
C          0.0000000000        0.0000000000        1.8908995350
H          0.0000000000        0.0000000000        2.9535844400


==> anc/geometries/w4-17/c2clh3.xyz <==
6

C          0.0000000000        0.2966291979       -1.7286190751
C          0.0000000000       -0.5085018039       -0.6704308551
H          0.0000000000        1.3725122974       -1.6261979893
H          0.0000000000       -0.1339663586       -2.7204009721
H          0.0000000000       -1.5865144839       -0.7345935828
Cl         0.0000000000        0.0816724476        0.9572257898


==> anc/geometries/w4-17/c2clh5.xyz <==
8

Cl         0.0000000000        0.1173587694       -0.9990127390
C          0.0000000000       -0.6629886515        0.6164513087
C          0.0000000000        0.3748920530        1.7196141690
H          0.0000000000       -0.1246381355        2.6907014993
H         -0.8854817939       -1.2929576776        0.6518731792
H          0.8854817939       -1.2929576776        0.6518731792
H         -0.8841881421        1.0078392946        1.6535470415
H          0.8841881421        1.0078392946        1.6535470415


==> anc/geometries/w4-17/c2f4.xyz <==
6

C          0.0000000000        0.0000000000        0.6623120424
C          0.0000000000        0.0000000000       -0.6623120424
F          0.0000000000        1.0976759311        1.3839572023
F          0.0000000000       -1.0976759311        1.3839572023
F          0.0000000000       -1.0976759311       -1.3839572023
F          0.0000000000        1.0976759311       -1.3839572023


==> anc/geometries/w4-17/c2f6.xyz <==
8

C   0.0000000000000   0.0000000000000  -0.7720868331272
C   0.0000000000000   0.0000000000000   0.7720868331272
F   1.2474977913453   0.0000000000000  -1.2198012859703
F  -1.2474977913453   0.0000000000000   1.2198012859703
F  -0.6237488959372  -1.0803647784594  -1.2198012859703
F  -0.6237488959372   1.0803647784594  -1.2198012859703
F   0.6237488959372  -1.0803647784594   1.2198012859703
F   0.6237488959372   1.0803647784594   1.2198012859703


==> anc/geometries/w4-17/c2h2.xyz <==
4

H        0.000000    0.000000    1.666650 
C        0.000000    0.000000    0.603250 
C        0.000000    0.000000   -0.603250 
H        0.000000    0.000000   -1.666650 


==> anc/geometries/w4-17/c2h3f.xyz <==
6

C        1.186000   -0.155452    0.000000 
C        0.000000    0.435875    0.000000 
H        1.277837   -1.231598    0.000000 
H        2.074598    0.456585    0.000000 
H       -0.175306    1.502406    0.000000 
F       -1.143681   -0.267771    0.000000 


==> anc/geometries/w4-17/c2h4.xyz <==
6

C        0.000000    0.000000    0.667100 
C        0.000000    0.000000   -0.667100 
H        0.000000    0.923404   -1.231634 
H        0.000000   -0.923404   -1.231634 
H        0.000000    0.923404    1.231634 
H        0.000000   -0.923404    1.231634 


==> anc/geometries/w4-17/c2h5f.xyz <==
8

F        1.223684   -0.102770    0.000000 
C        0.000000    0.558143    0.000000 
C       -1.122802   -0.450951    0.000000 
H       -2.084290    0.065246    0.000000 
H       -0.028060    1.191265    0.887974 
H       -0.028060    1.191265   -0.887974 
H       -1.067967   -1.082997    0.885745 
H       -1.067967   -1.082997   -0.885745 


==> anc/geometries/w4-17/c2h6.xyz <==
8

C        0.000000    0.000000    0.763258 
C        0.000000    0.000000   -0.763258 
H        0.000000    1.016928    1.157843 
H       -0.880686   -0.508464    1.157843 
H        0.880686   -0.508464    1.157843 
H        0.000000   -1.016928   -1.157843 
H       -0.880686    0.508464   -1.157843 
H        0.880686    0.508464   -1.157843 


==> anc/geometries/w4-17/cch.xyz <==
3

C        0.000000    0.000000    0.734134 
C        0.000000    0.000000   -0.477182 
H        0.000000    0.000000   -1.541710 


==> anc/geometries/w4-17/ccl2.xyz <==
3

C        0.000000    0.000000    0.846282 
Cl       0.000000    1.400407   -0.149344 
Cl       0.000000   -1.400407   -0.149344 


==> anc/geometries/w4-17/ccl2h2.xyz <==
5

C          0.0000000000        0.0000000000       -0.8075220705
H         -0.8963705276        0.0000000000       -1.4155382736
H          0.8963705276        0.0000000000       -1.4155382736
Cl         0.0000000000        1.4700346804        0.1770330139
Cl         0.0000000000       -1.4700346804        0.1770330139


==> anc/geometries/w4-17/ccl2o.xyz <==
4

C          0.0000000000        0.0000000000        0.5089253380
O          0.0000000000        0.0000000000        1.6876021361
Cl         0.0000000000        1.4441099963       -0.4670031288
Cl         0.0000000000       -1.4441099963       -0.4670031288


==> anc/geometries/w4-17/ccl3h.xyz <==
5

H          0.0000000000        0.0000000000       -1.5570662966
C          0.0000000000        0.0000000000       -0.4749537461
Cl         1.6788276251        0.0000000000        0.0683919447
Cl        -0.8394138125        1.4539073719        0.0683919447
Cl        -0.8394138125       -1.4539073719        0.0683919447


==> anc/geometries/w4-17/ccl4.xyz <==
5

Cl         1.4434051590        0.0000000000        1.0206415760
C          0.0000000000        0.0000000000       -0.0000000001
Cl        -1.4434051590        0.0000000000        1.0206415760
Cl         0.0000000000        1.4434051591       -1.0206415760
Cl         0.0000000000       -1.4434051591       -1.0206415760


==> anc/geometries/w4-17/cclh3.xyz <==
5

Cl         0.0000000000        0.0000000000       -0.5514016694
C          0.0000000000        0.0000000000        1.2312896872
H          1.0295252499        0.0000000000        1.5741092243
H         -0.5147626250        0.8915950203        1.5741092243
H         -0.5147626250       -0.8915950203        1.5741092243


==> anc/geometries/w4-17/cf.xyz <==
2

C        0.000000    0.000000   -0.764852 
F        0.000000    0.000000    0.509901 


==> anc/geometries/w4-17/cf2.xyz <==
3

C        0.000000    0.000000    0.593262 
F        0.000000    1.027990   -0.197754 
F        0.000000   -1.027990   -0.197754 


==> anc/geometries/w4-17/cf2cl2.xyz <==
5

C          0.0000000000        0.0000000000        0.3345401500
Cl        -1.4539047070        0.0000000000       -0.6551315528
Cl         1.4539047070        0.0000000000       -0.6551315528
F          0.0000000000        1.0749740123        1.1167937680
F          0.0000000000       -1.0749740123        1.1167937680


==> anc/geometries/w4-17/cf4.xyz <==
5

F        0.760903    0.760903    0.760903 
C        0.000000    0.000000    0.000000 
F       -0.760903   -0.760903    0.760903 
F       -0.760903    0.760903   -0.760903 
F        0.760903   -0.760903   -0.760903 


==> anc/geometries/w4-17/ch.xyz <==
2

C        0.000000    0.000000    0.160038 
H        0.000000    0.000000   -0.960230 


==> anc/geometries/w4-17/ch2-sing.xyz <==
3

C        0.000000    0.000000    0.174618 
H        0.000000    0.860944   -0.523853 
H        0.000000   -0.860944   -0.523853 


==> anc/geometries/w4-17/ch2-trip.xyz <==
3

C        0.000000    0.000000    0.106011 
H        0.000000    0.990291   -0.318032 
H        0.000000   -0.990291   -0.318032 


==> anc/geometries/w4-17/ch2c.xyz <==
4

C        0.000000    0.000000    0.822002 
C        0.000000    0.000000   -0.480768 
H        0.000000    0.940391   -1.023703 
H        0.000000   -0.940391   -1.023703 


==> anc/geometries/w4-17/ch2ch.xyz <==
5

C        0.049844    0.724055    0.000000 
H       -0.685394    1.513220    0.000000 
C        0.049844   -0.589606    0.000000 
H        0.969053   -1.164741    0.000000 
H       -0.881783   -1.155172    0.000000 


==> anc/geometries/w4-17/ch2clf.xyz <==
5

C          0.0004737256        0.8055364941        0.0000000000
F          1.3591465902        0.7518613497        0.0000000000
H         -0.3373116848        1.3053987589        0.9025923043
Cl        -0.6754499465       -0.8307123618        0.0000000000
H         -0.3373116848        1.3053987589       -0.9025923043


==> anc/geometries/w4-17/ch2f2.xyz <==
5

C          0.0000000000        0.0000000000       -0.5548717118
H         -0.9087890372        0.0000000000       -1.1540924087
H          0.9087890372        0.0000000000       -1.1540924087
F          0.0000000000        1.0987136209        0.2366271506
F          0.0000000000       -1.0987136209        0.2366271506


==> anc/geometries/w4-17/ch2nh.xyz <==
5

C        0.056583    0.587652    0.000000 
N        0.056583   -0.686508    0.000000 
H       -0.902305   -1.034264    0.000000 
H       -0.843818    1.204585    0.000000 
H        1.010542    1.109323    0.000000 


==> anc/geometries/w4-17/ch2nh2.xyz <==
6

C       -0.014839    0.731842    0.000000 
H       -0.282488    1.212696    0.928854 
H       -0.282488    1.212696   -0.928854 
N       -0.014839   -0.664850    0.000000 
H        0.378943   -1.081246   -0.828686 
H        0.378943   -1.081246    0.828686 


==> anc/geometries/w4-17/ch3.xyz <==
4

C        0.000000    0.000000    0.000000 
H        0.000000    1.077700    0.000000 
H        0.933316   -0.538850    0.000000 
H       -0.933316   -0.538850    0.000000 


==> anc/geometries/w4-17/ch3f.xyz <==
5

F        0.000000    0.000000    0.750386 
C        0.000000    0.000000   -0.629363 
H        0.000000    1.026909   -0.992430 
H        0.889329   -0.513454   -0.992430 
H       -0.889329   -0.513454   -0.992430 


==> anc/geometries/w4-17/ch3nh.xyz <==
6

C        0.059643   -0.627621    0.000000 
H       -0.466089   -1.023321    0.878215 
H        1.079741   -1.006662    0.000000 
H       -0.466089   -1.023321   -0.878215 
N        0.059643    0.816421    0.000000 
H       -0.922919    1.104082    0.000000 


==> anc/geometries/w4-17/ch3nh2.xyz <==
7

C        0.051432    0.705304    0.000000 
N        0.051432   -0.759906    0.000000 
H       -0.942095    1.167319    0.000000 
H        0.590310    1.061677    0.877640 
H        0.590310    1.061677   -0.877640 
H       -0.453572   -1.101576   -0.807607 
H       -0.453572   -1.101576    0.807607 


==> anc/geometries/w4-17/ch3ph2.xyz <==
7

C         -0.8641293641       -0.0286978681        0.0000000000
P          0.9570923474       -0.3844416983        0.0000000000
H         -1.0969618842        1.0338727729        0.0000000000
H         -1.3104974220       -0.4917818943       -0.8800513645
H         -1.3104974220       -0.4917818943        0.8800513645
H          1.3262229875        0.5135110411        1.0299976821
H          1.3262229875        0.5135110411       -1.0299976821


==> anc/geometries/w4-17/ch4.xyz <==
5

H        0.628099    0.628099    0.628099 
C        0.000000    0.000000    0.000000 
H       -0.628099   -0.628099    0.628099 
H       -0.628099    0.628099   -0.628099 
H        0.628099   -0.628099   -0.628099 


==> anc/geometries/w4-17/chf3.xyz <==
5

H          0.0000000000        0.0000000000       -1.4496408399
C          0.0000000000        0.0000000000       -0.3629439947
F          1.2480399383        0.0000000000        0.1021221154
F         -0.6240199692        1.0808342915        0.1021221154
F         -0.6240199692       -1.0808342915        0.1021221154


==> anc/geometries/w4-17/cis-c2f2cl2.xyz <==
6

C          0.0000000000        0.6676340625        0.4150034844
C          0.0000000000       -0.6676340625        0.4150034844
Cl         0.0000000000        1.6438288217       -0.9750685547
Cl         0.0000000000       -1.6438288217       -0.9750685547
F          0.0000000000        1.3316042279        1.5639760704
F          0.0000000000       -1.3316042279        1.5639760704


==> anc/geometries/w4-17/cl2.xyz <==
2

Cl       0.000000    0.000000    0.998288 
Cl       0.000000    0.000000   -0.998288 


==> anc/geometries/w4-17/cl2o.xyz <==
3

O        0.000000    0.000000    0.780075 
Cl       0.000000    1.401172   -0.183547 
Cl       0.000000   -1.401172   -0.183547 


==> anc/geometries/w4-17/clcn.xyz <==
3

Cl       0.000000    0.000000    0.979935 
C        0.000000    0.000000   -0.655771 
N        0.000000    0.000000   -1.817753 


==> anc/geometries/w4-17/clcof.xyz <==
4

C          0.0030519039        0.5051306554        0.0000000000
O         -0.7959430261        1.3672029009        0.0000000000
F          1.3116501168        0.7061565175        0.0000000000
Cl        -0.3206169946       -1.1912890738        0.0000000000


==> anc/geometries/w4-17/clf.xyz <==
2

Cl       0.000000    0.000000    0.564862 
F        0.000000    0.000000   -1.066961 


==> anc/geometries/w4-17/clf3.xyz <==
4

Cl         0.0000000000        0.0000000000       -0.3702953502
F          0.0000000000        0.0000000000        1.2281947837
F          0.0000000000        1.6940358443       -0.2862224368
F          0.0000000000       -1.6940358443       -0.2862224368


==> anc/geometries/w4-17/clf5.xyz <==
6

Cl         0.0000000000        0.0000000000       -0.0888197240
F          0.0000000000        0.0000000000        1.5083826784
F          0.0000000000        1.6528067665        0.0376092614
F         -1.6528067665        0.0000000000        0.0376092614
F          0.0000000000       -1.6528067665        0.0376092614
F          1.6528067665        0.0000000000        0.0376092614


==> anc/geometries/w4-17/clno.xyz <==
3

Cl         0.0000000000        0.0591798781       -1.0439566306
N          0.0000000000       -0.5296837735        0.8378261577
O          0.0000000000        0.3325760649        1.5798226671


==> anc/geometries/w4-17/clo.xyz <==
2

Cl       0.000000    0.000000    0.503953 
O        0.000000    0.000000   -1.070901 


==> anc/geometries/w4-17/clo3.xyz <==
4

Cl       0.000000    0.000000    0.207132 
O        0.000000    1.400820   -0.146719 
O        1.213146   -0.700410   -0.146719 
O       -1.213146   -0.700410   -0.146719 


==> anc/geometries/w4-17/cloo.xyz <==
3

Cl      -0.560974   -0.994637    0.000000 
O        0.000000    0.958712    0.000000 
O        1.192069    1.154892    0.000000 


==> anc/geometries/w4-17/cloocl.xyz <==
4

Cl       0.619701    1.545371   -0.387503 
O        0.619701    0.328769    0.823444 
O       -0.619701   -0.328769    0.823444 
Cl      -0.619701   -1.545371   -0.387503 


==> anc/geometries/w4-17/cn.xyz <==
2

C        0.000000    0.000000   -0.630980 
N        0.000000    0.000000    0.540840 


==> anc/geometries/w4-17/co.xyz <==
2

C        0.000000    0.000000   -0.646514 
O        0.000000    0.000000    0.484886 


==> anc/geometries/w4-17/co2.xyz <==
3

C        0.000000    0.000000    0.000000 
O        0.000000    0.000000    1.162600 
O        0.000000    0.000000   -1.162600 


==> anc/geometries/w4-17/cs.xyz <==
2

C        0.000000    0.000000   -1.121115 
S        0.000000    0.000000    0.420418 


==> anc/geometries/w4-17/cs2.xyz <==
3

C        0.000000    0.000000    0.000000 
S        0.000000    0.000000    1.557634 
S        0.000000    0.000000   -1.557634 


==> anc/geometries/w4-17/cyclobutadiene.xyz <==
8

C          0.6720773627       -0.7845757193        0.0000000000
C          0.6720773627        0.7845757193        0.0000000000
C         -0.6720773627        0.7845757193        0.0000000000
C         -0.6720773627       -0.7845757193        0.0000000000
H         -1.4356232359        1.5471772721        0.0000000000
H         -1.4356232359       -1.5471772721        0.0000000000
H          1.4356232359       -1.5471772721        0.0000000000
H          1.4356232359        1.5471772721        0.0000000000


==> anc/geometries/w4-17/cyclobutane.xyz <==
12

C          0.0000000000        1.0770675356        0.1423110255
C          0.0000000000       -1.0770675356        0.1423110255
C         -1.0770675356        0.0000000000       -0.1423110255
C          1.0770675356        0.0000000000       -0.1423110255
H          0.0000000000        1.3593208302        1.1963396243
H          0.0000000000       -1.3593208302        1.1963396243
H          0.0000000000        1.9795656876       -0.4677495663
H          0.0000000000       -1.9795656876       -0.4677495663
H         -1.3593208302        0.0000000000       -1.1963396243
H          1.3593208302        0.0000000000       -1.1963396243
H         -1.9795656876        0.0000000000        0.4677495663
H          1.9795656876        0.0000000000        0.4677495663


==> anc/geometries/w4-17/cyclobutene.xyz <==
10

C   0.00000000   0.67204593   0.81442837
C   0.00000000   -0.67204593   0.81442837
C   0.00000000   -0.78413683   -0.70025586
C   0.00000000   0.78413683   -0.70025586
H   0.00000000   1.41632609   1.60012700
H   0.00000000   -1.41632609   1.60012700
H   -0.88883129   -1.23873203   -1.14056225
H   -0.88883129   1.23873203   -1.14056225
H   0.88883129   -1.23873203   -1.14056225
H   0.88883129   1.23873203   -1.14056225


==> anc/geometries/w4-17/cyclopentadiene.xyz <==
11

C          0.0000000000        0.0000000000        1.2189015636
H          0.8785435837        0.0000000000        1.8731378695
H         -0.8785435837        0.0000000000        1.8731378695
C          0.0000000000        1.1775867249        0.2833207934
H          0.0000000000        2.2077775446        0.6075122945
C          0.0000000000        0.7351898659       -0.9918071177
H          0.0000000000        1.3507984914       -1.8800206214
C          0.0000000000       -1.1775867249        0.2833207934
H          0.0000000000       -2.2077775446        0.6075122945
C          0.0000000000       -0.7351898659       -0.9918071177
H          0.0000000000       -1.3507984914       -1.8800206214


==> anc/geometries/w4-17/cyclopropane.xyz <==
9

C    0.00000    0.86989    0.00000
C    0.75334   -0.43491    0.00000
C   -0.75334   -0.43491    0.00000
H    0.00000    1.45163    0.91057
H    1.25713   -0.72578    0.91057
H   -1.25713   -0.72578    0.91057
H    0.00000    1.45163   -0.91057
H    1.25713   -0.72578   -0.91057
H   -1.25713   -0.72578   -0.91057


==> anc/geometries/w4-17/cyclopropene.xyz <==
7

C          0.0000000000        0.0000000000        0.8631379557
C          0.0000000000        0.6485924272       -0.5009727593
C          0.0000000000       -0.6485924272       -0.5009727593
H          0.0000000000        1.5783581573       -1.0393870564
H          0.0000000000       -1.5783581573       -1.0393870564
H         -0.9129297226        0.0000000000        1.4527178379
H          0.9129297226        0.0000000000        1.4527178379


==> anc/geometries/w4-17/cyclopropyl.xyz <==
8

C         -0.0304716849       -0.3618675786        0.7669289745
C         -0.0304716849       -0.3618675786       -0.7669289745
C          0.1659149982        0.8775796948        0.0000000000
H         -0.9672714374       -0.5084146709        1.2918917791
H          0.8280575437       -0.8195019083        1.2437862765
H         -0.9672714374       -0.5084146709       -1.2918917791
H          0.8280575437       -0.8195019083       -1.2437862765
H         -0.3940297909        1.7987966406        0.0000000000


==> anc/geometries/w4-17/dioxetan2one.xyz <==
7

C          0.0000000000        0.0000000000        0.5752949647
C          0.0000000000        0.0000000000       -1.3538285497
O          0.0000000000        1.0183613553       -0.3455696637
O          0.0000000000       -1.0183613553       -0.3455696637
O          0.0000000000        0.0000000000        1.7518331196
H         -0.9114151882        0.0000000000       -1.9457696034
H          0.9114151882        0.0000000000       -1.9457696034


==> anc/geometries/w4-17/dioxetane.xyz <==
8

C          0.9809213464        0.0000000000        0.0000000000
C         -0.9809213464        0.0000000000        0.0000000000
H          1.5976706549        0.0000000000        0.9027914171
H          1.5976706549        0.0000000000       -0.9027914171
H         -1.5976706549        0.0000000000        0.9027914171
H         -1.5976706549        0.0000000000       -0.9027914171
O          0.0000000000        1.0354483228        0.0000000000
O          0.0000000000       -1.0354483228        0.0000000000


==> anc/geometries/w4-17/dioxirane.xyz <==
5

C        0.000000    0.000000    0.726733 
H        0.925497    0.000000    1.296225 
H       -0.925497    0.000000    1.296225 
O        0.000000    0.757104   -0.434553 
O        0.000000   -0.757104   -0.434553 


==> anc/geometries/w4-17/dithiotane.xyz <==
8

C          0.0000000000        1.2391277788        0.0000000000
C          0.0000000000       -1.2391277788        0.0000000000
H          0.0000000000        1.8576436116        0.8941448195
H          0.0000000000        1.8576436116       -0.8941448195
H          0.0000000000       -1.8576436116        0.8941448195
H          0.0000000000       -1.8576436116       -0.8941448195
S          1.3440319955        0.0000000000        0.0000000000
S         -1.3440319955        0.0000000000        0.0000000000


==> anc/geometries/w4-17/ethanol.xyz <==
9

H       -1.941536    0.377106    0.000000 
O       -1.192952   -0.221186    0.000000 
C        0.000000    0.556697    0.000000 
C        1.170149   -0.402575    0.000000 
H        0.039888    1.200050    0.885595 
H        0.039888    1.200050   -0.885595 
H        2.113118    0.145753    0.000000 
H        1.135681   -1.039101   -0.884130 
H        1.135681   -1.039101    0.884130 


==> anc/geometries/w4-17/f2.xyz <==
2

F        0.000000    0.000000    0.706450 
F        0.000000    0.000000   -0.706450 


==> anc/geometries/w4-17/f2co.xyz <==
4

O        0.000000    0.000000    1.312207 
C        0.000000    0.000000    0.140770 
F        0.000000    1.058663   -0.630126 
F        0.000000   -1.058663   -0.630126 


==> anc/geometries/w4-17/f2o.xyz <==
3

F        0.000000    1.100771   -0.268941 
O        0.000000    0.000000    0.605118 
F        0.000000   -1.100771   -0.268941 


==> anc/geometries/w4-17/fccf.xyz <==
4

F        0.000000    0.000000    1.880463 
C        0.000000    0.000000    0.594580 
C        0.000000    0.000000   -0.594580 
F        0.000000    0.000000   -1.880463 


==> anc/geometries/w4-17/fno.xyz <==
3

F          0.0000000000        0.1416613496       -1.0954204878
N          0.0000000000       -0.5118207938        0.2593665757
O          0.0000000000        0.2798593012        1.0736883924


==> anc/geometries/w4-17/fo2.xyz <==
3

F       -1.011195   -0.706276    0.000000 
O        0.000000    0.575215    0.000000 
O        1.137595    0.219345    0.000000 


==> anc/geometries/w4-17/foof.xyz <==
4

F        0.555710    1.384434   -0.493986 
O        0.555710    0.268181    0.555734 
O       -0.555710   -0.268181    0.555734 
F       -0.555710   -1.384434   -0.493986 


==> anc/geometries/w4-17/formamide.xyz <==
6

C          0.0000000000        0.4062729291        0.0885877509
O          0.0000000000       -0.2079035551        1.1330959307
H          0.0000000000        1.5068245431        0.0433552977
N          0.0000000000       -0.1640516378       -1.1435957378
H          0.0000000000       -1.1654751060       -1.2199700570
H          0.0000000000        0.3971965697       -1.9732553612


==> anc/geometries/w4-17/formic-anhydride.xyz <==
7

O          0.0000000000        0.0000000000        0.3962289795
C          0.0000000000        1.1710886968       -0.3211771907
H          0.0000000000        1.0178114188       -1.4084096962
C          0.0000000000       -1.1710886968       -0.3211771907
H          0.0000000000       -1.0178114188       -1.4084096962
O          0.0000000000       -2.2307564184        0.2161903971
O          0.0000000000        2.2307564184        0.2161903971


==> anc/geometries/w4-17/formic.xyz <==
5

C        0.000000    0.421944    0.000000 
H       -0.374304    1.449673    0.000000 
O        1.157954    0.108822    0.000000 
O       -1.030349   -0.440495    0.000000 
H       -0.646531   -1.327950    0.000000 


==> anc/geometries/w4-17/furan.xyz <==
9

C          0.0000000000        1.0917242733        0.3469581571
C          0.0000000000        0.7185543022       -0.9590531485
C          0.0000000000       -0.7185543022       -0.9590531485
C          0.0000000000       -1.0917242733        0.3469581571
O          0.0000000000        0.0000000000        1.1611096900
H          0.0000000000        2.0459683285        0.8425805241
H          0.0000000000        1.3764275890       -1.8111398776
H          0.0000000000       -1.3764275890       -1.8111398776
H          0.0000000000       -2.0459683285        0.8425805241


==> anc/geometries/w4-17/glyoxal.xyz <==
6

C       -0.329185    0.684597    0.000000 
C        0.329185   -0.684597    0.000000 
H       -1.431662    0.674507    0.000000 
H        1.431662   -0.674507    0.000000 
O        0.329185    1.696714    0.000000 
O       -0.329185   -1.696714    0.000000 


==> anc/geometries/w4-17/h2ccn.xyz <==
5

C          0.0000000000        0.0000000000       -1.2011253943
H          0.0000000000        0.9360066134       -1.7364990774
H          0.0000000000       -0.9360066134       -1.7364990774
C          0.0000000000        0.0000000000        0.1906543519
N          0.0000000000        0.0000000000        1.3621051972


==> anc/geometries/w4-17/h2cn.xyz <==
4

C        0.000000    0.000000   -0.507513 
H        0.000000    0.936731   -1.073924 
H        0.000000   -0.936731   -1.073924 
N        0.000000    0.000000    0.741847 


==> anc/geometries/w4-17/h2co.xyz <==
4

O        0.000000    0.000000    0.675860 
C        0.000000    0.000000   -0.530740 
H        0.000000    0.936954   -1.111223 
H        0.000000   -0.936954   -1.111223 


==> anc/geometries/w4-17/h2no.xyz <==
4

O         -0.0028254588       -0.7318919999        0.0000000000
N         -0.0449006547        0.5427187816        0.0000000000
H          0.1017220568        1.0348341092        0.8712108022
H          0.1017220568        1.0348341092       -0.8712108022


==> anc/geometries/w4-17/h2o.xyz <==
3

O        0.000000    0.000000    0.117790 
H        0.000000    0.755453   -0.471161 
H        0.000000   -0.755453   -0.471161 


==> anc/geometries/w4-17/h2s.xyz <==
3

S        0.000000    0.000000    0.102943 
H        0.000000    0.964958   -0.823542 
H        0.000000   -0.964958   -0.823542 


==> anc/geometries/w4-17/hccf.xyz <==
4

C        0.000000    0.000000   -1.292877 
C        0.000000    0.000000   -0.093379 
H        0.000000    0.000000   -2.354022 
F        0.000000    0.000000    1.185729 


==> anc/geometries/w4-17/hcl.xyz <==
2

Cl       0.000000    0.000000    0.070867 
H        0.000000    0.000000   -1.204737 


==> anc/geometries/w4-17/hclo4.xyz <==
6

H                  0.57936894    1.88533548    0.00000000
O                 -0.29294492    1.46132835    0.00000000
Cl                 0.00978707   -0.13844467    0.00000000
O                 -1.29369527   -0.65767109    0.00000000
O                  0.74671078   -0.37256464    1.18182479
O                  0.74671078   -0.37256464   -1.18182479


==> anc/geometries/w4-17/hcn.xyz <==
3

H        0.000000    0.000000   -1.568800 
C        0.000000    0.000000   -0.502000 
N        0.000000    0.000000    0.654400 


==> anc/geometries/w4-17/hcnh.xyz <==
4

C        0.000391    0.650313    0.000000 
H        0.897827    1.274311    0.000000 
N        0.000391   -0.588278    0.000000 
H       -0.902908   -1.058244    0.000000 


==> anc/geometries/w4-17/hcno.xyz <==
4

C          0.7708835222        0.8984385177        0.0000000000
H          1.2444567515        1.8484051391        0.0000000000
N          0.0013091688        0.0240252321        0.0000000000
O         -0.7374144424       -0.9249628890        0.0000000000


==> anc/geometries/w4-17/hco.xyz <==
3

O        0.061552   -0.592186    0.000000 
C        0.061552    0.586301    0.000000 
H       -0.861727    1.219685    0.000000 


==> anc/geometries/w4-17/hcof.xyz <==
4

C        0.000000    0.397532    0.000000 
O        1.147071    0.120481    0.000000 
H       -0.445830    1.393761    0.000000 
F       -0.970082   -0.526978    0.000000 


==> anc/geometries/w4-17/hf.xyz <==
2

F        0.000000    0.000000    0.091577 
H        0.000000    0.000000   -0.824192 


==> anc/geometries/w4-17/hnc.xyz <==
3

H        0.000000    0.000000    1.427314 
N        0.000000    0.000000    0.431142 
C        0.000000    0.000000   -0.740885 


==> anc/geometries/w4-17/hnco.xyz <==
4

C        0.000000    0.050807    0.000000 
O       -0.567947    1.069462    0.000000 
N        0.444803   -1.083005    0.000000 
H        1.429958   -1.279500    0.000000 


==> anc/geometries/w4-17/hnnn.xyz <==
4

H        1.078972   -1.381810    0.000000 
N        0.093770   -1.129880    0.000000 
N        0.000000    0.111098    0.000000 
N       -0.247909    1.216183    0.000000 


==> anc/geometries/w4-17/hno.xyz <==
3

N        0.062619    0.584988    0.000000 
H       -0.939290    0.910719    0.000000 
O        0.062619   -0.625704    0.000000 


==> anc/geometries/w4-17/hocl.xyz <==
3

O        0.036173    1.099619    0.000000 
H       -0.904317    1.310761    0.000000 
Cl       0.036173   -0.594571    0.000000 


==> anc/geometries/w4-17/hoclo.xyz <==
4

H        1.549461    0.644167    0.773792 
O        1.369289    0.318684   -0.119210 
Cl      -0.137557   -0.443711    0.017415 
O       -1.270663    0.543681   -0.014522 


==> anc/geometries/w4-17/hoclo2.xyz <==
5

H        1.738675    0.159202   -0.584163 
O        1.347986   -0.576413   -0.086822 
Cl      -0.169548    0.032768    0.336138 
O       -1.073915   -0.867672   -0.310144 
O       -0.131116    1.354553   -0.244308 


==> anc/geometries/w4-17/hocn.xyz <==
4

C        0.000000    0.179944    0.000000 
N        0.068513    1.339387    0.000000 
O       -0.149603   -1.114886    0.000000 
H        0.717232   -1.536279    0.000000 


==> anc/geometries/w4-17/hof.xyz <==
3

H       -0.904390    0.840938    0.000000 
O        0.053199    0.710109    0.000000 
F        0.053199   -0.724645    0.000000 


==> anc/geometries/w4-17/honc.xyz <==
4

H        0.931463   -1.340471    0.000000 
O       -0.002788   -1.095226    0.000000 
N        0.000000    0.238268    0.000000 
C       -0.151527    1.405734    0.000000 


==> anc/geometries/w4-17/hoo.xyz <==
3

O        0.055329    0.718293    0.000000 
O        0.055329   -0.611983    0.000000 
H       -0.885259   -0.850475    0.000000 


==> anc/geometries/w4-17/hooh.xyz <==
4

H        0.788278    0.891936    0.468613 
O        0.000000    0.726241   -0.058577 
O        0.000000   -0.726241   -0.058577 
H       -0.788278   -0.891936    0.468613 


==> anc/geometries/w4-17/hs.xyz <==
2

S        0.000000    0.000000    0.078975 
H        0.000000    0.000000   -1.263598 


==> anc/geometries/w4-17/ketene.xyz <==
5

C        0.000000    0.000000   -1.212911 
H        0.000000    0.941658   -1.736011 
H        0.000000   -0.941658   -1.736011 
C        0.000000    0.000000    0.103124 
O        0.000000    0.000000    1.266343 


==> anc/geometries/w4-17/methanol.xyz <==
6

C       -0.046573    0.662925    0.000000 
H       -1.087867    0.977315    0.000000 
H        0.437742    1.073831    0.889854 
H        0.437742    1.073831   -0.889854 
O       -0.046573   -0.756341    0.000000 
H        0.864403   -1.051800    0.000000 


==> anc/geometries/w4-17/n-butane.xyz <==
14

C          0.6991898018        1.8213888862        0.0000000000
C          0.7035097406        0.2955905259        0.0000000000
C         -0.7035097406       -0.2955905259        0.0000000000
C         -0.6991898018       -1.8213888862        0.0000000000
H          1.7121780223        2.2264196232        0.0000000000
H         -1.7121780223       -2.2264196232        0.0000000000
H          0.1831112848        2.2080826508        0.8815761058
H          0.1831112848        2.2080826508       -0.8815761058
H         -0.1831112848       -2.2080826508        0.8815761058
H         -0.1831112848       -2.2080826508       -0.8815761058
H          1.2467474553       -0.0728437222       -0.8761798942
H          1.2467474553       -0.0728437222        0.8761798942
H         -1.2467474553        0.0728437222       -0.8761798942
H         -1.2467474553        0.0728437222        0.8761798942


==> anc/geometries/w4-17/n-pentane.xyz <==
17

C          0.0000000000        1.2758596583       -0.5229675814
C          0.0000000000        0.0000000000        0.3154943521
C          0.0000000000       -1.2758596583       -0.5229675814
C          0.0000000000       -2.5450663093        0.3242547685
C          0.0000000000        2.5450663093        0.3242547685
H          0.0000000000       -3.4382954268       -0.3017258094
H         -0.8771884600        1.2742283997       -1.1783559671
H          0.8771884600        1.2742283997       -1.1783559671
H         -0.8819324611       -2.5877051429        0.9666903105
H          0.8819324611       -2.5877051429        0.9666903105
H          0.8776631440        0.0000000000        0.9725147596
H         -0.8776631440        0.0000000000        0.9725147596
H          0.8771884600       -1.2742283997       -1.1783559671
H         -0.8771884600       -1.2742283997       -1.1783559671
H          0.0000000000        3.4382954268       -0.3017258094
H         -0.8819324611        2.5877051429        0.9666903105
H          0.8819324611        2.5877051429        0.9666903105


==> anc/geometries/w4-17/n2.xyz <==
2

N        0.000000    0.000000    0.550150 
N        0.000000    0.000000   -0.550150 


==> anc/geometries/w4-17/n2h.xyz <==
3

H        0.876819   -0.987844    0.000000 
N       -0.062630   -0.519017    0.000000 
N       -0.062630    0.660138    0.000000 


==> anc/geometries/w4-17/n2h4.xyz <==
6

N        0.000000    0.719171   -0.077583 
N        0.000000   -0.719171   -0.077583 
H       -0.215861    1.085383    0.842585 
H        0.942076    1.009588   -0.299501 
H        0.215861   -1.085383    0.842585 
H       -0.942076   -1.009588   -0.299501 


==> anc/geometries/w4-17/n2o.xyz <==
3

N        0.000000    0.000000   -1.201477 
N        0.000000    0.000000   -0.072377 
O        0.000000    0.000000    1.114623 


==> anc/geometries/w4-17/n2o4.xyz <==
6

N                  0.00000000    0.00000000   -0.86732382
N                  0.00000000    0.00000000    0.86732382
O                  1.09848173   -0.00000000   -1.32610325
O                 -1.09848173   -0.00000000   -1.32610325
O                  1.09848173    0.00000000    1.32610325
O                 -1.09848173   -0.00000000    1.32610325


==> anc/geometries/w4-17/nccn.xyz <==
4

N        0.000000    0.000000    1.855199 
C        0.000000    0.000000    0.693922 
C        0.000000    0.000000   -0.693922 
N        0.000000    0.000000   -1.855199 


==> anc/geometries/w4-17/nh.xyz <==
2

N        0.000000    0.000000    0.129649 
H        0.000000    0.000000   -0.907543 


==> anc/geometries/w4-17/nh2.xyz <==
3

N        0.000000    0.000000    0.142235 
H        0.000000    0.800646   -0.497821 
H        0.000000   -0.800646   -0.497821 


==> anc/geometries/w4-17/nh2cl.xyz <==
4

N       -0.043583    1.126132    0.000000 
H        0.522994    1.365749    0.808624 
H        0.522994    1.365749   -0.808624 
Cl      -0.043583   -0.624378    0.000000 


==> anc/geometries/w4-17/nh2f.xyz <==
4

N          0.6683566134        0.2004327755        0.0000000000
H          0.9668193796       -0.3441960976        0.8071193402
H          0.9668193796       -0.3441960976       -0.8071193402
F         -0.7347916126       -0.0467759204        0.0000000000


==> anc/geometries/w4-17/nh2oh.xyz <==
5

N         -0.0166384895       -0.7062686807        0.0000000000
H          0.5492011427       -0.9482093904        0.8072922258
H          0.5492011427       -0.9482093904       -0.8072922258
O         -0.0070139783        0.7359568309        0.0000000000
H         -0.9434098175        0.9401926309        0.0000000000


==> anc/geometries/w4-17/nh3.xyz <==
4

N        0.000000    0.000000    0.116671 
H        0.000000    0.934724   -0.272232 
H        0.809495   -0.467362   -0.272232 
H       -0.809495   -0.467362   -0.272232 


==> anc/geometries/w4-17/no.xyz <==
2

N        0.000000    0.000000   -0.614827 
O        0.000000    0.000000    0.537973 


==> anc/geometries/w4-17/no2.xyz <==
3

N        0.000000    0.000000    0.323967 
O        0.000000    1.101234   -0.141735 
O        0.000000   -1.101234   -0.141735 


==> anc/geometries/w4-17/o2.xyz <==
2

O        0.000000    0.000000    0.603900 
O        0.000000    0.000000   -0.603900 


==> anc/geometries/w4-17/o3.xyz <==
3

O        0.000000    0.000000    0.441224 
O        0.000000    1.082525   -0.220612 
O        0.000000   -1.082525   -0.220612 


==> anc/geometries/w4-17/oclo.xyz <==
3

Cl       0.000000    0.000000    0.370540 
O        0.000000    1.259082   -0.393699 
O        0.000000   -1.259082   -0.393699 


==> anc/geometries/w4-17/ocs.xyz <==
3

O        0.000000    0.000000   -1.685171 
C        0.000000    0.000000   -0.526739 
S        0.000000    0.000000    1.040112 


==> anc/geometries/w4-17/of.xyz <==
2

O        0.000000    0.000000   -0.716295 
F        0.000000    0.000000    0.636707 


==> anc/geometries/w4-17/oh.xyz <==
2

O        0.000000    0.000000    0.107851 
H        0.000000    0.000000   -0.862809 


==> anc/geometries/w4-17/oxadiazole.xyz <==
7

C          0.0000000000        0.7103702220       -0.8808039513
C          0.0000000000       -0.7103702220       -0.8808039513
O          0.0000000000        0.0000000000        1.1264898798
H          0.0000000000        1.4065824287       -1.7012730332
H          0.0000000000       -1.4065824287       -1.7012730332
N          0.0000000000        1.1306536532        0.3553585445
N          0.0000000000       -1.1306536532        0.3553585445


==> anc/geometries/w4-17/oxetane.xyz <==
10

C         -0.0270819703       -0.0647864060        1.0351336484
C         -0.0273055567        1.0740454020        0.0000000000
C         -0.0270819703       -0.0647864060       -1.0351336484
H          0.8161580949       -0.0921424531        1.7266442384
H         -0.9593192522       -0.1810974741        1.5926149889
H          0.8760278614        1.6793374789        0.0000000000
H         -0.9021103303        1.7194977245        0.0000000000
H          0.8161580949       -0.0921424531       -1.7266442384
H         -0.9593192522       -0.1810974741       -1.5926149889
O          0.0983412808       -1.0655419392        0.0000000000


==> anc/geometries/w4-17/oxirane.xyz <==
7

O        0.000000    0.000000    0.854408 
C        0.000000    0.732294   -0.373090 
C        0.000000   -0.732294   -0.373090 
H        0.919428    1.263085   -0.589547 
H       -0.919428    1.263085   -0.589547 
H        0.919428   -1.263085   -0.589547 
H       -0.919428   -1.263085   -0.589547 


==> anc/geometries/w4-17/oxirene.xyz <==
5

C        0.000000    0.635515   -0.462952 
C        0.000000   -0.635515   -0.462952 
H        0.000000   -1.652256   -0.793740 
H        0.000000    1.652256   -0.793740 
O        0.000000    0.000000    0.892862 


==> anc/geometries/w4-17/p2.xyz <==
2

P        0.000000    0.000000    0.950975 
P        0.000000    0.000000   -0.950975 


==> anc/geometries/w4-17/p4.xyz <==
4

P        0.777375    0.777375    0.777375 
P       -0.777375   -0.777375    0.777375 
P       -0.777375    0.777375   -0.777375 
P        0.777375   -0.777375   -0.777375 


==> anc/geometries/w4-17/pf3.xyz <==
4

P        0.000000    0.000000    0.498507 
F        0.000000    1.360627   -0.276952 
F       -1.178337   -0.680313   -0.276952 
F        1.178337   -0.680313   -0.276952 


==> anc/geometries/w4-17/pf5.xyz <==
6

P                 -0.00000000    0.00000000   -0.00000000
F                 -0.00000000    0.00000000    1.57637269
F                 -0.00000000    1.53680074    0.00000000
F                 -0.00000000    0.00000000   -1.57637269
F                 -1.33090848   -0.76840037    0.00000000
F                  1.33090848   -0.76840037    0.00000000


==> anc/geometries/w4-17/ph3.xyz <==
4

P        0.000000    0.000000    0.127408 
H        0.000000    1.190343   -0.637041 
H       -1.030867   -0.595172   -0.637041 
H        1.030867   -0.595172   -0.637041 


==> anc/geometries/w4-17/propane.xyz <==
11

C        0.000000    1.265790   -0.260971 
H       -0.881481    1.298774   -0.905267 
H        0.881481    1.298774   -0.905267 
H        0.000000    2.166499    0.354619 
C        0.000000    0.000000    0.591729 
H        0.875492    0.000000    1.246553 
H       -0.875492    0.000000    1.246553 
C        0.000000   -1.265790   -0.260971 
H        0.881481   -1.298774   -0.905267 
H        0.000000   -2.166499    0.354619 
H       -0.881481   -1.298774   -0.905267 


==> anc/geometries/w4-17/propene.xyz <==
9

C       -1.138173   -0.495907    0.000000 
C        0.000000    0.480324    0.000000 
C        1.290247    0.136199    0.000000 
H        1.592741   -0.904724    0.000000 
H        2.073514    0.882538    0.000000 
H       -0.261709    1.534391    0.000000 
H       -0.771912   -1.522970    0.000000 
H       -1.772538   -0.356465    0.878203 
H       -1.772538   -0.356465   -0.878203 


==> anc/geometries/w4-17/propyne.xyz <==
7

H       -0.000008    2.489332    0.000000 
H       -1.020250   -1.628447    0.000000 
H        0.510119   -1.628426    0.883542 
H        0.510119   -1.628426   -0.883542 
C       -0.000004    1.426421    0.000000 
C        0.000000    0.218281    0.000000 
C        0.000008   -1.245375    0.000000 


==> anc/geometries/w4-17/pyrrole.xyz <==
10

C          0.0000000000        1.1228164427        0.3313183627
C          0.0000000000        0.7128283812       -0.9829382319
C          0.0000000000       -0.7128283812       -0.9829382319
C          0.0000000000       -1.1228164427        0.3313183627
N          0.0000000000        0.0000000000        1.1195745704
H          0.0000000000        0.0000000000        2.1217259170
H          0.0000000000        2.1077004779        0.7653903187
H          0.0000000000        1.3606340256       -1.8434861931
H          0.0000000000       -1.3606340256       -1.8434861931
H          0.0000000000       -2.1077004779        0.7653903187


==> anc/geometries/w4-17/s2.xyz <==
2

S        0.000000    0.000000    0.948442 
S        0.000000    0.000000   -0.948442 


==> anc/geometries/w4-17/s2o.xyz <==
3

S       -0.726771   -1.075032    0.000000 
S        0.000000    0.671244    0.000000 
O        1.453541    0.807576    0.000000 


==> anc/geometries/w4-17/s3.xyz <==
3

S        0.000000    0.000000    0.665312 
S        0.000000    1.640064   -0.332656 
S        0.000000   -1.640064   -0.332656 


==> anc/geometries/w4-17/s4-c2v.xyz <==
4

S        0.000000    1.552343    0.921961 
S        0.000000    1.068508   -0.921961 
S        0.000000   -1.068508   -0.921961 
S        0.000000   -1.552343    0.921961 


==> anc/geometries/w4-17/sf6.xyz <==
7

S                  0.00000000   -0.00000000    0.00000000
F                  0.00000000    0.00000000    1.56070151
F                  0.00000000    1.56070151    0.00000000
F                 -0.00000000    0.00000000   -1.56070151
F                  0.00000000   -1.56070151   -0.00000000
F                  1.56070151    0.00000000   -0.00000000
F                 -1.56070151    0.00000000    0.00000000


==> anc/geometries/w4-17/si2h6.xyz <==
8

Si       0.000000    1.170884    0.000000 
H       -1.389950    1.685125    0.000000 
H        0.695457    1.683694    1.204045 
H        0.695457    1.683694   -1.204045 
Si       0.000000   -1.170884    0.000000 
H        1.389950   -1.685125    0.000000 
H       -0.695457   -1.683694    1.204045 
H       -0.695457   -1.683694   -1.204045 


==> anc/geometries/w4-17/sif.xyz <==
2

F        0.000000    0.000000   -0.978618 
Si       0.000000    0.000000    0.629112 


==> anc/geometries/w4-17/sif4.xyz <==
5

F        0.900915    0.900915    0.900915 
Si       0.000000    0.000000    0.000000 
F       -0.900915   -0.900915    0.900915 
F       -0.900915    0.900915   -0.900915 
F        0.900915   -0.900915   -0.900915 


==> anc/geometries/w4-17/sih.xyz <==
2

H        0.000000    0.000000   -1.420666 
Si       0.000000    0.000000    0.101476 


==> anc/geometries/w4-17/sih3f.xyz <==
5

F        0.000000    0.000000   -1.099839 
Si       0.000000    0.000000    0.495525 
H        0.000000    1.390293    0.987068 
H       -1.204029   -0.695146    0.987068 
H        1.204029   -0.695146    0.987068 


==> anc/geometries/w4-17/sih4.xyz <==
5

H        0.853686    0.853686    0.853686 
Si       0.000000    0.000000    0.000000 
H       -0.853686   -0.853686    0.853686 
H       -0.853686    0.853686   -0.853686 
H        0.853686   -0.853686   -0.853686 


==> anc/geometries/w4-17/silole.xyz <==
11

C          0.0000000000        1.3510077077       -0.0853488029
H          0.0000000000        2.4279167079        0.0120570842
C          0.0000000000        0.7431506855       -1.2932029040
H          0.0000000000        1.2808042545       -2.2356946537
C          0.0000000000       -1.3510077077       -0.0853488029
H          0.0000000000       -2.4279167079        0.0120570842
C          0.0000000000       -0.7431506855       -1.2932029040
H          0.0000000000       -1.2808042545       -2.2356946537
Si         0.0000000000        0.0000000000        1.2063244461
H          1.2024327291        0.0000000000        2.0729430532
H         -1.2024327291        0.0000000000        2.0729430532


==> anc/geometries/w4-17/sio.xyz <==
2

Si       0.000000    0.000000    0.551651 
O        0.000000    0.000000   -0.965390 


==> anc/geometries/w4-17/so.xyz <==
2

S        0.000000    0.000000    0.495405 
O        0.000000    0.000000   -0.990810 


==> anc/geometries/w4-17/so2.xyz <==
3

S        0.000000    0.000000    0.362207 
O        0.000000    1.239318   -0.362207 
O        0.000000   -1.239318   -0.362207 


==> anc/geometries/w4-17/so3.xyz <==
4

S        0.000000    0.000000    0.000000 
O        0.000000    1.422790    0.000000 
O        1.232172   -0.711395    0.000000 
O       -1.232172   -0.711395    0.000000 


==> anc/geometries/w4-17/ssh.xyz <==
3

S        0.040128   -0.950243    0.000000 
H       -1.284084   -1.214398    0.000000 
S        0.040128    1.026143    0.000000 


==> anc/geometries/w4-17/t-butadiene.xyz <==
10

C                  0.60616009    0.40548687    0.00000000
C                 -0.60616009   -0.40548687    0.00000000
C                  1.84396650   -0.11095336    0.00000000
C                 -1.84396650    0.11095336    0.00000000
H                  0.47202554    1.48310766    0.00000000
H                 -0.47202554   -1.48310766    0.00000000
H                  2.72071008    0.52201495    0.00000000
H                  2.00089802   -1.18321375    0.00000000
H                 -2.72071008   -0.52201495    0.00000000
H                 -2.00089802    1.18321375    0.00000000


==> anc/geometries/w4-17/t-hcoh.xyz <==
4

C        0.010522    0.742943    0.000000 
H       -1.077050    0.977417    0.000000 
O        0.010522   -0.571411    0.000000 
H        0.929743   -0.863789    0.000000 


==> anc/geometries/w4-17/t-hono.xyz <==
4

O       -1.112365    0.152366    0.000000 
N        0.000000    0.518688    0.000000 
O        0.893151   -0.587415    0.000000 
H        1.753712   -0.150429    0.000000 


==> anc/geometries/w4-17/t-hooo.xyz <==
4

O        1.174393    0.194313    0.000000 
O        0.000000    0.553180    0.000000 
O       -0.950471   -0.717715    0.000000 
H       -1.791374   -0.238229    0.000000 


==> anc/geometries/w4-17/t-n2h2.xyz <==
4

H       -0.989366    0.909480    0.000000 
N        0.000000    0.624690    0.000000 
N        0.000000   -0.624690    0.000000 
H        0.989366   -0.909480    0.000000 


==> anc/geometries/w4-17/tetrahedrane.xyz <==
8

C          0.5232795897        0.5232795897        0.5232795897
C         -0.5232795897       -0.5232795897        0.5232795897
C         -0.5232795897        0.5232795897       -0.5232795897
C          0.5232795897       -0.5232795897       -0.5232795897
H          1.1401733394        1.1401733394        1.1401733394
H         -1.1401733394       -1.1401733394        1.1401733394
H         -1.1401733394        1.1401733394       -1.1401733394
H          1.1401733394       -1.1401733394       -1.1401733394


==> anc/geometries/w4-17/thiophene.xyz <==
9

C          0.0000000000        1.2346859350       -0.0037741108
C          0.0000000000        0.7131155627       -1.2702426061
C          0.0000000000       -0.7131155627       -1.2702426061
C          0.0000000000       -1.2346859350       -0.0037741108
S          0.0000000000        0.0000000000        1.1887112084
H          0.0000000000        2.2721332446        0.2886650924
H          0.0000000000        1.3205649375       -2.1634904797
H          0.0000000000       -1.3205649375       -2.1634904797
H          0.0000000000       -2.2721332446        0.2886650924


==> anc/geometries/w4-17/trans-c2f2cl2.xyz <==
6

C         -0.0622341205        0.6640253773        0.0000000000
C          0.0622341205       -0.6640253773        0.0000000000
Cl         1.2556210027        1.7389732924        0.0000000000
F         -1.2561173421        1.2387047987        0.0000000000
F          1.2561173421       -1.2387047987        0.0000000000
Cl        -1.2556210027       -1.7389732924        0.0000000000

